Ben-ge: Extending BigEarthNet with Geographical and Environmental Data

Deep learning methods have proven to be a powerful tool in the analysis of large amounts of complex Earth observation data. However, while Earth observation data are multi-modal in most cases, only single or few modalities are typically considered. In this work, we present the ben-ge dataset, which supplements the BigEarthNet-MM dataset by compiling freely and globally available geographical and environmental data. Based on this dataset, we showcase the value of combining different data modalities for the downstream tasks of patch-based land-use/land-cover classification and land-use/land-cover segmentation. ben-ge is freely available and expected to serve as a test bed for fully supervised and self-supervised Earth observation applications.

==> size_plot/plot.py <==
import matplotlib.pyplot as plt
import numpy as np

fracs = [0.05, 0.2, 0.4, 0.6, 0.8, 1]

# classification, f1
class_f1_means = np.array([69.17, 77.12, 77.14, 77.56, 77.86, 78.17])
class_f1_std   = np.array([1.12, 0.64, 1.32, 0.88, 0.70, 0.62])

# segmentation, iou
seg_iou_means = np.array([31.51, 39.17, 39.12, 39.66, 39.71, 41.03])
seg_iou_std   = np.array([0.61, 0.09, 0.27, 0.33, 0.78, 0.21])

f, (ax1, ax2) = plt.subplots(2, 1, sharex=True, figsize=(5,4))

ax1.fill_between(fracs, class_f1_means-class_f1_std, class_f1_means+class_f1_std, color='red', alpha=0.2)
ax1.plot(fracs, class_f1_means, color='red', linewidth=2)
#ax1.plot([fracs[0], fracs[-1]], [class_f1_means[1], class_f1_means[1]], color='black', ls='dashed')

ax1.annotate('Classification', xy=(0.65, 70))

ax2.fill_between(fracs, seg_iou_means-seg_iou_std, seg_iou_means+seg_iou_std, color='cornflowerblue', alpha=0.2)
ax2.plot(fracs, seg_iou_means, color='cornflowerblue', linewidth=2)
#ax2.plot([fracs[0], fracs[-1]], [seg_iou_means[1], seg_iou_means[1]], color='black', ls='dashed')
ax2.annotate('Segmentation', xy=(0.65, 32))


ax1.yaxis.set_ticks(np.array([0.68, 0.7, 0.72, 0.74, 0.76, 0.78])*100)
ax1.set_ylabel('F1 [%]')

ax2.yaxis.set_ticks(np.array([0.3, 0.34, 0.38, 0.42])*100)
ax2.set_xticks(fracs, ['ben-ge-8k', 'ben-ge-0.2', 'ben-ge-0.4', 'ben-ge-0.6', 'ben-ge-0.8', 'ben-ge'], rotation='vertical', fontstyle='italic')
ax2.set_ylabel('IoU [%]')

plt.tight_layout()


#plt.show()
plt.savefig('ben-ge_sizeplot.pdf')

